The Hurwitz action in complex reflection groups

We enumerate Hurwitz orbits of shortest reflection factorizations of an arbitrary element in the infinite family $G(m, p, n)$ of complex reflection groups. As a consequence, we characterize the elements for which the action is transitive and give a simple criterion to tell when two shortest reflection factorizations belong to the same Hurwitz orbit. We also characterize the quasi-Coxeter elements (those with a shortest reflection factorization that generates the whole group) in $G(m, p, n)$.

==> ANC/CheckingCorollary5.6.sage <==
#
# This code accompanies the paper "The Hurwitz action in complex reflection groups" by Joel Brewster Lewis and Jiayuan Wang.  It was written with the assistance of Theodosious Douvropoulos.
#
# It runs on SageMath v9.2, via its interface with GAP3.



# For some reason the g.reflection_length() command is very slow when the group G and the reflection length are not both small.  Here is a reimplementation, taking advantage of the fact that producing a conjugacy class representative runs very fast.

@cached_function
def tiers(G, n):
    if n == 0:
        return [G.one()]
    R = G.reflections()
    if n == 1:
        out = []
        for r in R:
            rr = r.conjugacy_class_representative()
            if rr not in out:
                out.append(rr)
        return out
    else:
        out = []
        previous = tiers(G, n - 1)
        preprevious = tiers(G, n - 2)
        for x in previous:
            for r in R:
                g = x*r
                gg = g.conjugacy_class_representative()
                if gg not in previous:
                    if gg not in preprevious:
                        if gg not in out:
                            out.append(gg)
        return out


# As written, this will only work if applied to the elements in the list of conjugacy class representatives, because that's all we ever apply it to.  But you could make it work for any element by asking if g.conjugacy_class_representative() belonged to tiers(G, i), instead.

def reflen(G, g):
    i = -1
    done = False
    while not done:
        i = i + 1
        if g in tiers(G, i):
            return i

# Character-theoretic approach to counting factorizations, taking advantage of caching to avoid GAP doing too much work.
# The following only evaluates chi(t) for a single representative from the conjugacy class of the reflection t.
# We access gap3:
# rec is a record of a hyperplane orbit;
# rec.s is the first generator in that orbit and rec.e_s its order;
# rec.N_s is the size of the orbit
#

@cached_function
def W_irreps(W):
    return W.irreducible_characters()

RRR=PolynomialRing(QQ,"z")
z=var("z")

@cached_function
def datatable(W):
    output = []
    for chi in W_irreps(W):
        output.append([chi.degree(), sum(    sum( chi( W.gens()[int(rec.s)-1]**k ) for k in range(1,int(rec.e_s)) ) * rec.N_s.sage() for rec in W._gap_group.HyperplaneOrbits() )/chi.degree()])
    return output

def numfacs(g):
    W = g.parent()
    reflns = W.reflections()
    len = reflen(W, g.conjugacy_class_representative())
    return sum(chi.degree()^(1 - len) * chi(g.inverse()) * (  sum(    sum( chi( W.gens()[int(rec.s)-1]**k ) for k in range(1,int(rec.e_s)) ) * rec.N_s.sage() for rec in W._gap_group.HyperplaneOrbits() )  )^len for chi in W_irreps(W) )/W.order()


# Hurwitz orbits

def braid_generator(W,fac,i):
    R = list(W.reflections())
    RR = len(R)
    s, t = R[fac[i] - 1], R[fac[i+1] - 1]
    l = R.index(s*t*(s^(-1))) + 1
    facr = fac[:i]+(l,fac[i]) + fac[i+2:]
    return facr


def braid_orbit(W,fac):
    l = len(fac)
    new_elements = [fac]
    factorizations = set(new_elements)
    while new_elements:
        fac = new_elements.pop()
        for i in range(l-1):
            fac_new = braid_generator(W,fac,i)
            if fac_new not in factorizations:
                factorizations.add(fac_new)
                new_elements.append(fac_new)
    return factorizations


def lex_first_refl_word(w):
    W = w.parent()
    R = list(W.reflections())
    current = tuple()
    diff =reflen(W, w.conjugacy_class_representative())
    g = w
    while diff > 0:
        for r in R:
            gg = r^(-1) * g
            if reflen(W, gg.conjugacy_class_representative()) < diff:
                current = current + (R.index(r) + 1, )
                g = gg
                diff = diff - 1
    return current


from random import shuffle
def random_reflection_word(w):
    if w.is_one():
        return tuple()
    W = w.parent()
    r = reflen(W, w.conjugacy_class_representative())
    R = W.reflections()
    I = list(W.reflection_index_set())
    word = []
    shuffle(I)
    while r > 0:
        for i in I:
            g = R[i]^(-1) * w
            if reflen(W, g.conjugacy_class_representative()) < r:
                word.append(i)
                r -= 1
                w = g
    return tuple(word)


def hurwitz_orbits(w):
    W = w.parent()
    tot_fcns = numfacs(w)
    w_orbs = [ braid_orbit(W, lex_first_refl_word(w)) ]
    while sum(len(orb) for orb in w_orbs) < tot_fcns:
        x = random_reflection_word(w)
        if not any( x in orb for orb in w_orbs ):
            w_orbs.append( list(braid_orbit(W,x)) )
    return w_orbs


# Putting it all together

def QCtest(W, outputfile):
    print(W)
    o = open(outputfile, 'w')
    CCR = W.conjugacy_classes_representatives()
    rk = W.rank()
    o.write('The group ' + str(W) + ' has ' + str(len(CCR)) + ' conjugacy classes.\r')
    i = -1
    for w in CCR:
        i = i + 1
        if reflen(W, w.conjugacy_class_representative()) == rk:
            HO = hurwitz_orbits(w)
            ho = len(HO)
            if ho == 1:
                o.write('Class ' + str(i) + ' has only one orbit, so it is weak QC if and only if it is strong QC.\r')
            else:
                isWeakQC = False
                isStrongQC = True
                for H in HO:
                    x = H.pop()
                    refslist = [W.reflections()[k] for k in x]
                    subgp = W.subgroup(refslist)
                    isWeakQC = (isWeakQC or (subgp == W))
                    isStrongQC = (isStrongQC and (subgp == W))
                if isStrongQC:
                    o.write('Class ' + str(i) + ' is strong QC.\r')
                elif isWeakQC:                                         # we hope this never happens
                    o.write('Class ' + str(i) + ' is weak but not strong QC!!  This is a counter-example!!\r')
                    print('Counter example in ', W, ' in conjugacy class ', i, '!!')
                else:
                    o.write('Class ' + str(i) + ' is not weak QC.\r')
        else:
            o.write('Class ' + str(i) + ' does not have reflection length ' + str(rk) + ' (the rank of W).\r')
        if i % 10 == 9:
            print(' ', (i + 1)/len(CCR), ' done')
    o.close()
    print('Done with', W)


# Then after loading this file you will want to run a command like
#
# QCtest(ReflectionGroup(14), 'outputG14.txt')
#
# in Sage for the magic to happen.
